Technical Report for Real-Time Certified Probabilistic Pedestrian Forecasting

The success of autonomous systems will depend upon their ability to safely navigate human-centric environments. This motivates the need for a real-time, probabilistic forecasting algorithm for pedestrians, cyclists, and other agents since these predictions will form a necessary step in assessing the risk of any action. This paper presents a novel approach to probabilistic forecasting for pedestrians based on weighted sums of ordinary differential equations that are learned from historical trajectory information within a fixed scene. The resulting algorithm is embarrassingly parallel and is able to work at real-time speeds using a naive Python implementation. The quality of predicted locations of agents generated by the proposed algorithm is validated on a variety of examples and considerably higher than existing state of the art approaches over long time horizons.

==> figures/comparison/crop.py <==
from sys import argv
import numpy as np
import cv2
name = argv[1]
height1 = int(argv[2])
height2 = int(argv[3])
img = cv2.imread(name)
print img.shape
img2 = img[height1:height2, :, :]
indp = name.index(".")
fname = name[:indp] + "_crop" + name[indp:]
cv2.imwrite(fname, img2)


